NNsight and NDIF: Democratizing Access to Open-Weight Foundation Model Internals

We introduce NNsight and NDIF, technologies that work in tandem to enable scientific study of the representations and computations learned by very large neural networks. NNsight is an open-source system that extends PyTorch to introduce deferred remote execution. The National Deep Inference Fabric (NDIF) is a scalable inference service that executes NNsight requests, allowing users to share GPU resources and pretrained models. These technologies are enabled by the Intervention Graph, an architecture developed to decouple experimental design from model runtime. Together, this framework provides transparent and efficient access to the internals of deep neural networks such as very large language models (LLMs) without imposing the cost or complexity of hosting customized models individually. We conduct a quantitative survey of the machine learning literature that reveals a growing gap in the study of the internals of large-scale AI. We demonstrate the design and use of our framework to address this gap by enabling a range of research methods on huge models. Finally, we conduct benchmarks to compare performance with previous approaches. Code, documentation, and tutorials are available at https://nnsight.net/.

==> supplementary/survey_plots/plots.ipynb <==
{
 "cells": [
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Data Prep"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {},
   "outputs": [],
   "source": [
    "import pandas as pd\n",
    "import numpy as np\n",
    "import seaborn as sns\n",
    "from scipy import interpolate\n",
    "import matplotlib.dates as mdates\n",
    "import matplotlib.pyplot as plt\n",
    "# Read CSV files\n",
    "df_research = pd.read_csv('papers_with_models.csv')\n",
    "df_released = pd.read_csv('Epoch Database - Notable Systems.csv')\n",
    "\n",
    "# Process research dataframe\n",
    "df_research['date'] = pd.to_datetime(df_research['publication date (first revision)'])\n",
    "df_research['year'] = pd.to_datetime(df_research['date']).dt.year\n",
    "df_research['param count'] = pd.to_numeric(df_research['param count'], errors='coerce')\n",
    "df_research['mmlu_accuracy'] = pd.to_numeric(df_research['mmlu_accuracy'], errors='coerce')\n",
    "df_research['hellaswag_accuracy'] = pd.to_numeric(df_research['hellaswag_accuracy'], errors='coerce')\n",
    "df_research['arc_accuracy'] = pd.to_numeric(df_research['arc_accuracy'], errors='coerce')\n",
    "df_research['Type'] = 'Models used in research'\n",
    "\n",
    "# Process released dataframe\n",
    "df_released['date'] = pd.to_datetime(df_released['Publication date'])\n",
    "df_released['year'] = df_released['date'].dt.year\n",
    "df_released['param count'] = pd.to_numeric(df_released['Parameters'], errors='coerce')\n",
    "df_released['Type'] = 'Models released'"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Prep the dataset of research models\n",
    "df_research = df_research.sort_values(['date', 'param count'])\n",
    "\n",
    "# Create masks for rows with missing accuracies\n",
    "mmlu_mask = df_research['mmlu_accuracy'].isna() | (df_research['mmlu_accuracy'] == 0)\n",
    "hellaswag_mask = df_research['hellaswag_accuracy'].isna() | (df_research['hellaswag_accuracy'] == 0)\n",
    "arc_mask = df_research['arc_accuracy'].isna() | (df_research['arc_accuracy'] == 0)\n",
    "\n",
    "# Perform nearest neighbor interpolations for MMLU accuracy\n",
    "f = interpolate.interp1d(df_research.loc[~mmlu_mask, 'param count'], \n",
    "                         df_research.loc[~mmlu_mask, 'mmlu_accuracy'], \n",
    "                         kind='nearest')\n",
    "df_research.loc[mmlu_mask, 'mmlu_accuracy'] = f(df_research.loc[mmlu_mask, 'param count'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Prep the dataset of released models\n",
    "df_released = df_released[(df_released['year'] >= 2019) & \n",
    "                            (df_released['year'] <= 2024)]\n",
    "\n",
    "\n",
    "df_released = df_released.sort_values(by='date')\n",
    "df_released = df_released[df_released['Domain'].str.contains('Language')]\n",
    "df_released = df_released[df_released['Model accessibility'].str.contains('Open access', na=False)]\n",
    "\n",
    "# Filter out rows with NaN in 'param_count'\n",
    "df_released = df_released.dropna(subset=['param count'])"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Combine both DataFrames\n",
    "df_combined = pd.concat([df_research[['year', 'date', 'param count', '' 'Type']], \n",
    "                         df_released[['year', 'date', 'param count', 'Type']]], ignore_index=True)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "def get_max_list(df, metric='mmlu_accuracy'):\n",
    "    \"\"\"\n",
    "    Get a list of rows with maximum scores for a given metric.\n",
    "    \n",
    "    This function iterates through the dataframe and keeps track of the rows\n",
    "    with the highest score for the specified metric. If multiple rows have\n",
    "    the same evaluation date, only the row with the highest score is kept.\n",
    "    \n",
    "    Args:\n",
    "        df (pandas.DataFrame): The input dataframe.\n",
    "        metric (str): The column name of the metric to maximize. Default is 'mmlu_accuracy'.\n",
    "    \n",
    "    Returns:\n",
    "        list: A list of dataframe rows with the maximum scores.\n",
    "    \"\"\"\n",
    "    max_score = 0\n",
    "    max_score_list = []\n",
    "\n",
    "    for i,x in df.iterrows():\n",
    "\n",
    "        if x[metric] > max_score:\n",
    "            max_score = x[metric]\n",
    "            if len(max_score_list) == 0:\n",
    "                max_score_list.append(x)\n",
    "            else:\n",
    "                if max_score_list[-1].evaluation_date == x.evaluation_date:\n",
    "                    max_score_list[-1] = x\n",
    "                else:\n",
    "                    max_score_list.append(x)\n",
    "\n",
    "    return max_score_list\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## MMLU Plot"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [],
   "source": [
    "# Set up a list of open and closed models with highest MMLU scores\n",
    "\n",
    "mmlu_df  = pd.read_csv('mmlu_data/mmlu_benchmark_results_clean_labeled.csv')\n",
    "\n",
    "mmlu_df['evaluation_date'] = pd.to_datetime(mmlu_df['evaluation_date'])\n",
    "mmlu_df['open_weights'] = mmlu_df['open_weights'].astype(bool)\n",
    "\n",
    "# Select only the relevant columns\n",
    "mmlu_df = mmlu_df[['rank', 'method_short', 'evaluation_date', 'mmlu_accuracy', 'open_weights']]\n",
    "\n",
    "# Separate open and closed models, sort by evaluation date\n",
    "open_mmlu_df = mmlu_df[mmlu_df.open_weights == True].sort_values(by='evaluation_date', ascending=True)\n",
    "closed_mmlu_df = mmlu_df[mmlu_df.open_weights == False].sort_values(by='evaluation_date', ascending=True)\n",
    "\n",
    "max_closed = get_max_list(closed_mmlu_df)\n",
    "max_open = get_max_list(open_mmlu_df)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 7,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1200x600 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# from adjustText import adjust_text\n",
    "\n",
    "# Set up the plot\n",
    "plt.figure(figsize=(12, 6))\n",
    "ax = plt.gca()\n",
    "\n",
    "# Calculate the rolling average\n",
    "window_size = 90\n",
    "df_research['rolling_avg'] = df_research['mmlu_accuracy'].rolling(window=window_size, center=True, min_periods=1).mean()\n",
    "# Plot the rolling average\n",
    "plt.plot(df_research['date'], df_research['rolling_avg'], color=\"#118BEE\", linewidth=2, label='90-day rolling average')\n",
    "\n",
    "# Add horizontal dashed line for random baseline\n",
    "plt.axhline(y=25, color='gray', linestyle='--', alpha=0.7, label='Random baseline (25%)')\n",
    "\n",
    "# Function to scale parameter count to marker size with more pronounced differences\n",
    "def scale_marker_size_20_220(param_count):\n",
    "    # Convert to log scale\n",
    "    log_param = np.log10(param_count)\n",
    "    # Scale to 0-1 range\n",
    "    normalized = (log_param - np.log10(df_research['param count'].min())) / (np.log10(df_research['param count'].max()) - np.log10(df_research['param count'].min()))\n",
    "    # Apply power function to create more pronounced differences\n",
    "    powered = np.power(normalized, 3)  # You can adjust this power (3) to increase or decrease the effect\n",
    "    # Scale to 20-120 range\n",
    "    scaled_size = 20 + powered * 200\n",
    "    return scaled_size\n",
    "\n",
    "def scale_marker_size_200_400(param_count):\n",
    "    # Convert to log scale\n",
    "    log_param = np.log10(param_count)\n",
    "    # Scale to 0-1 range\n",
    "    normalized = (log_param - np.log10(df_research['param count'].min())) / (np.log10(df_research['param count'].max()) - np.log10(df_research['param count'].min()))\n",
    "    # Apply power function to create more pronounced differences\n",
    "    powered = np.power(normalized, 3)  # You can adjust this power (3) to increase or decrease the effect\n",
    "    # Scale to 20-120 range\n",
    "    scaled_size = 200 + powered * 200\n",
    "    return scaled_size\n",
    "\n",
    "# Plot original data points with scaled marker size\n",
    "plt.scatter(df_research.loc[~mmlu_mask, 'date'], \n",
    "            df_research.loc[~mmlu_mask, 'mmlu_accuracy'], \n",
    "            color=\"#41A2F1\", alpha=0.3, \n",
    "            s=df_research.loc[~mmlu_mask, 'param count'].apply(scale_marker_size_20_220),\n",
    "            label='Models with MMLU available')\n",
    "\n",
    "# Plot interpolated data points with 'X' marker and scaled marker size\n",
    "plt.scatter(df_research.loc[mmlu_mask, 'date'], \n",
    "            df_research.loc[mmlu_mask, 'mmlu_accuracy'], \n",
    "            color=\"#0C5FA3\", alpha=0.3, \n",
    "            s=df_research.loc[mmlu_mask, 'param count'].apply(scale_marker_size_20_220),\n",
    "            marker='o', label='Models with MMLU interpolated')\n",
    "plt.scatter(df_research.loc[mmlu_mask, 'date'], \n",
    "            df_research.loc[mmlu_mask, 'mmlu_accuracy'], \n",
    "            color=\"#0C5FA3\", alpha=0.3, \n",
    "            s=df_research.loc[mmlu_mask, 'param count'].apply(scale_marker_size_200_400),\n",
    "            marker='|', label='Models with MMLU interpolated')\n",
    "\n",
    "\n",
    "plt.plot([x.evaluation_date for x in max_closed], [x.mmlu_accuracy for x in max_closed], color='black', alpha=0.8, )\n",
    "plt.scatter([x.evaluation_date for x in max_closed], [x.mmlu_accuracy for x in max_closed], \n",
    "            color='black', alpha=0.9, label='Highest scoring closed models') \n",
    "\n",
    "plt.plot([x.evaluation_date for x in max_open], [x.mmlu_accuracy for x in max_open], color='#EE7411', alpha=0.8)\n",
    "plt.scatter([x.evaluation_date for x in max_open], [x.mmlu_accuracy for x in max_open], \n",
    "            color='#EE7411', alpha=0.9, label='Highest scoring open models')  \n",
    "\n",
    "# # Create text annotations (unchanged)\n",
    "# texts = []\n",
    "# for point in max_closed:\n",
    "#     texts.append(plt.text(point.evaluation_date, point.mmlu_accuracy, point.method_short,\n",
    "#                         fontsize=9,\n",
    "#                         bbox=dict(boxstyle=\"round,pad=0.3\", fc=palette['bg_light_blue'], ec=\"gray\", alpha=0.8)))\n",
    "    \n",
    "# for point in max_open:\n",
    "#     texts.append(plt.text(point.evaluation_date, point.mmlu_accuracy, point.method_short,\n",
    "#                         fontsize=9,\n",
    "#                         bbox=dict(boxstyle=\"round,pad=0.3\", fc=palette['bg_muted_brown'], ec=\"gray\", alpha=0.8)))\n",
    "\n",
    "# # Use adjust_text to prevent overlap (unchanged)\n",
    "# adjust_text(texts, \n",
    "#             force_points=(0, 0),\n",
    "#             force_text=(0.5, 1.2),\n",
    "#             expand_points=(0, 0),\n",
    "#             expand_text=(0.1, 0.5),\n",
    "#             )\n",
    "\n",
    "# # Set labels and title\n",
    "# ax.set_title('MMLU Score Trends Comparison', fontsize=16)   \n",
    "# ax.set_xlabel('Publication Date', fontsize=14)  \n",
    "# ax.set_ylabel(\"MMLU Average (%)\", fontsize=14)  \n",
    "\n",
    "# Customize the x-axix\n",
    "ax.set_xlim(pd.Timestamp('2019-01-01'), pd.Timestamp('2024-12-31'))\n",
    "ax.xaxis.set_major_locator(mdates.YearLocator())\n",
    "ax.xaxis.set_major_formatter(mdates.DateFormatter('%Y'))\n",
    "ax.xaxis.set_minor_locator(mdates.MonthLocator())\n",
    "\n",
    "# Set font size for y-axis tick labels\n",
    "ax.tick_params(axis='y', which='major', labelsize=13)\n",
    "ax.tick_params(axis='y', which='minor', labelsize=13)  \n",
    "# Set font size for y-axis tick labels and rotate them slightly\n",
    "ax.tick_params(axis='x', which='major', labelsize=13, rotation=36)\n",
    "ax.tick_params(axis='x', which='minor', labelsize=13, rotation=36)\n",
    "\n",
    "# # Remove x-axis labels\n",
    "# ax.set_xticklabels([])\n",
    "\n",
    "# # Remove y-axis labels\n",
    "# ax.set_yticklabels([])\n",
    "\n",
    "# Set y-axis limits to 0-100\n",
    "ax.set_ylim(0, 100)\n",
    "\n",
    "# Customize the grid (unchanged)\n",
    "plt.grid(True, which=\"both\", ls=\"-\", alpha=0.1, color='brown')\n",
    "\n",
    "# Add legend\n",
    "# plt.legend(loc='upper left', bbox_to_anchor=(1, 1))\n",
    "\n",
    "# Show the plot with tight layout\n",
    "plt.tight_layout()\n",
    "# Save the current figure as a SVG\n",
    "plt.savefig('scatterplot.svg', format='svg', dpi=300, bbox_inches='tight')\n",
    "plt.show()\n"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {},
   "source": [
    "## Box Plots"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "image/png": "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",
      "text/plain": [
       "<Figure size 1600x1000 with 1 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# Set the theme before plotting\n",
    "sns.set_theme(style=\"whitegrid\")\n",
    "\n",
    "plt.figure(figsize=(16, 10))\n",
    "palette = {'Models used in research': '#118BEE', 'Models released': '#EE118B'}\n",
    "\n",
    "# Define the order of 'Type' and 'year' for consistency\n",
    "hue_order = ['Models used in research', 'Models released']\n",
    "year_order = sorted(df_combined['year'].unique())\n",
    "\n",
    "# Create boxplot without fliers and with specified order\n",
    "ax = sns.boxplot(x='year', y='param count', hue='Type', data=df_combined, palette=palette, order=year_order, hue_order=hue_order, width=0.5, linewidth=3, showfliers=False, gap=0.1)\n",
    "\n",
    "# Set the Y-axis to a logarithmic scale\n",
    "ax.set_yscale('log')\n",
    "\n",
    "# # Add titles and labels\n",
    "# ax.set_title('Distribution of Model Sizes by Year', fontsize=24, fontweight='bold', pad=20)\n",
    "# ax.set_xlabel('Year', fontsize=18, fontweight='bold', labelpad=15)\n",
    "# ax.set_ylabel('Model Size (Number of Parameters)', fontsize=18, fontweight='bold', labelpad=15)\n",
    "\n",
    "# Customize tick labels\n",
    "# ax.tick_params(axis='both', which='major', labelsize=14)\n",
    "\n",
    "# Remove all spines\n",
    "for spine in ax.spines.values():\n",
    "    spine.set_visible(False)\n",
    "\n",
    "# Hide all axis labels\n",
    "ax.set_xticklabels([])\n",
    "ax.set_yticklabels([])\n",
    "\n",
    "# Remove x and y labels\n",
    "ax.set_xlabel('')\n",
    "ax.set_ylabel('')\n",
    "\n",
    "# Calculate and plot median values with connecting lines\n",
    "for i, year in enumerate(year_order):\n",
    "    medians = [df_combined[(df_combined['year'] == year) & (df_combined['Type'] == t)]['param count'].median() for t in ['Models used in research', 'Models released']]\n",
    "    \n",
    "    if not any(np.isnan(medians)):\n",
    "        x1, x2 = i - 0.15, i + 0.15\n",
    "        plt.plot([x1, x2], medians, color='gold', linestyle='--', linewidth=2.5, zorder=5)\n",
    "        gap_ratio = max(medians) / min(medians)\n",
    "        plt.text(i, np.sqrt(medians[0] * medians[1]), f'{gap_ratio:.1f}x',\n",
    "                 ha='center', va='center',\n",
    "                 bbox=dict(facecolor='gold', edgecolor='gold', alpha=1),\n",
    "                 fontsize=20, zorder=20)\n",
    "\n",
    "# Prepare outlier data using the IQR method\n",
    "def is_outlier(s):\n",
    "    q1, q3 = np.percentile(s, [25, 75])\n",
    "    iqr = q3 - q1\n",
    "    return (s < q1 - 1.5 * iqr) | (s > q3 + 1.5 * iqr)\n",
    "\n",
    "outlier_data = df_combined.groupby(['year', 'Type']).apply(lambda x: x[is_outlier(x['param count'])]).reset_index(drop=True)\n",
    "\n",
    "# Create a mapping from (year, Type) to x positions\n",
    "# First, get the number of hue levels\n",
    "n_hues = len(hue_order)\n",
    "# Calculate the width of each box\n",
    "box_width = 0.5\n",
    "# Total dodge range\n",
    "dodge_range = box_width / n_hues\n",
    "\n",
    "# Create a dictionary to map (year, Type) to specific x positions\n",
    "x_offsets = {t: (i - 0.5) * dodge_range for i, t in enumerate(hue_order)}\n",
    "\n",
    "# Plot outliers manually using plt.scatter for precise alignment\n",
    "for _, row in outlier_data.iterrows():\n",
    "    # Check if the year is in our ordered list\n",
    "    year_index = year_order.index(row['year']) if row['year'] in year_order else None\n",
    "    if year_index is not None:\n",
    "        # Calculate x position and plot the outlier\n",
    "        x_pos = year_index + x_offsets.get(row['Type'], 0)\n",
    "        plt.scatter(\n",
    "            x_pos,\n",
    "            row['param count'],\n",
    "            color=palette.get(row['Type']),\n",
    "            linewidth=1, alpha=0.7, s=60, zorder=15 \n",
    "        )\n",
    "\n",
    "ax.legend(title='Model Type', title_fontsize='16', fontsize='14', loc='upper left', frameon=True)\n",
    "# Remove the legend\n",
    "ax.get_legend().remove()\n",
    "\n",
    "# Rotate x-axis labels for better readability\n",
    "plt.xticks(rotation=45)\n",
    "\n",
    "# Adjust layout\n",
    "plt.tight_layout()\n",
    "# Save the figure as SVG\n",
    "plt.savefig('boxplot.svg', format='svg', dpi=300, bbox_inches='tight')\n",
    "\n",
    "plt.show()\n",
    "\n"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.14"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

